Combined unitary and symmetric group approach applied to low-dimensional spin systems

A novel combined unitary and symmetric group approach is used to study the spin-$\frac{1}{2}$ Heisenberg model and related Fermionic systems in a spin-adapted representation, using a linearly-parameterised Ansatz for the many-body wave function. We show that a more compact ground state wave function representation is obtained when combining the symmetric group, $\mathcal{S}_n$, in the form of permutations of the underlying lattice site ordering, with the cumulative spin-coupling based on the unitary group, $\mathrm{U}(n)$. In one-dimensional systems the observed compression of the wave function is reminiscent of block-spin renormalization group approaches, and allows us to study larger lattices (here taken up to 80 sites) with the spin-adapted full configuration interaction quantum Monte Carlo method, which benefits from the sparsity of the Hamiltonian matrix and the corresponding sampled eigenstates that emerge from the reordering. We find that in an optimal lattice ordering the configuration state function with highest weight already captures with high accuracy the spin-spin correlation function of the exact ground state wave function. This feature is found for more general lattice models, such as the Hubbard model, and ab initio quantum chemical models, in this work exemplified by a one-dimensional hydrogen chain. We also provide numerical evidence that the optimal lattice ordering for the unitary group approach is not generally equivalent to the optimal ordering obtained for methods based on matrix-product states, such as the density-matrix renormalization group approach.

==> anc/10_site_compact_order <==
1 3 2 5 4 7 6 9 8 10


==> anc/20_site_compact_order <==
1 3 2 5 4 7 6 9 8 11 10 13 12 15 14 17 16 19 18 20


==> anc/30_site_compact_order <==
1 3 2 5 4 7 6 9 8 11 10 13 12 15 14 17 16 19 18 21 20 23 22 25 24 27 26 29 28 30


==> anc/FCIDUMP_10site_heisenberg_obc <==
&FCI NORB= 10, NELEC= 10, MS2= 0,
 ORBSYM= 
 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
 ISYM=1
&END
-0.250000   1   1   2   2
-0.500000   1   2   2   1
-0.250000   2   2   1   1
-0.500000   2   1   1   2
-0.250000   2   2   3   3
-0.500000   2   3   3   2
-0.250000   3   3   2   2
-0.500000   3   2   2   3
-0.250000   3   3   4   4
-0.500000   3   4   4   3
-0.250000   4   4   3   3
-0.500000   4   3   3   4
-0.250000   4   4   5   5
-0.500000   4   5   5   4
-0.250000   5   5   4   4
-0.500000   5   4   4   5
-0.250000   5   5   6   6
-0.500000   5   6   6   5
-0.250000   6   6   5   5
-0.500000   6   5   5   6
-0.250000   6   6   7   7
-0.500000   6   7   7   6
-0.250000   7   7   6   6
-0.500000   7   6   6   7
-0.250000   7   7   8   8
-0.500000   7   8   8   7
-0.250000   8   8   7   7
-0.500000   8   7   7   8
-0.250000   8   8   9   9
-0.500000   8   9   9   8
-0.250000   9   9   8   8
-0.500000   9   8   8   9
-0.250000   9   9  10  10
-0.500000   9  10  10   9
-0.250000  10  10   9   9
-0.500000  10   9   9  10


==> anc/FCIDUMP_10site_hubbard_obc <==
&FCI NORB= 10, NELEC= 10, MS2= 0,
 ORBSYM= 
 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
 ISYM=1
&END
16.000000   1   1   1   1
16.000000   2   2   2   2
16.000000   3   3   3   3
16.000000   4   4   4   4
16.000000   5   5   5   5
16.000000   6   6   6   6
16.000000   7   7   7   7
16.000000   8   8   8   8
16.000000   9   9   9   9
16.000000  10  10  10  10
-1.000000   1   2   0   0
-1.000000   2   1   0   0
-1.000000   2   3   0   0
-1.000000   3   2   0   0
-1.000000   3   4   0   0
-1.000000   4   3   0   0
-1.000000   4   5   0   0
-1.000000   5   4   0   0
-1.000000   5   6   0   0
-1.000000   6   5   0   0
-1.000000   6   7   0   0
-1.000000   7   6   0   0
-1.000000   7   8   0   0
-1.000000   8   7   0   0
-1.000000   8   9   0   0
-1.000000   9   8   0   0
-1.000000   9  10   0   0
-1.000000  10   9   0   0


==> anc/FCIDUMP_10site_hydrogen <==
 &FCI NORB= 10,NELEC= 10,MS2=10,
  ORBSYM=1,1,1,1,1,1,1,1,1,1,
  ISYM=1,
 /
  0.7819693090492625E+00   1   1   1   1
  0.7113323760176731E-02   2   1   1   1
  0.1832816093682302E-02   2   1   2   1
  0.2744671198670200E+00   2   2   1   1
  0.7530939307556394E-02   2   2   2   1
  0.7890530592335840E+00   2   2   2   2
  0.8737151494256578E-03   3   1   1   1
  0.8212924782241726E-04   3   1   2   1
 -0.6146590365462896E-03   3   1   2   2
  0.1249995482462071E-04   3   1   3   1
  0.2526013053785179E-02   3   2   1   1
 -0.1122731639991545E-03   3   2   2   1
  0.7491597186817046E-02   3   2   2   2
  0.8376660899035490E-04   3   2   3   1
  0.1855668200604393E-02   3   2   3   2
  0.1385511997551302E+00   3   3   1   1
  0.2550076076978849E-02   3   3   2   1
  0.2754942214278044E+00   3   3   2   2
  0.9043597746669135E-03   3   3   3   1
  0.7495566602043185E-02   3   3   3   2
  0.7891255414208298E+00   3   3   3   3
 -0.8948595996829184E-04   4   1   1   1
 -0.6598905557514099E-05   4   1   2   1
  0.3456672320019533E-04   4   1   2   2
 -0.6528695936445932E-06   4   1   3   1
 -0.2799249058165066E-05   4   1   3   2
  0.3451723997587426E-04   4   1   3   3
  0.9255451998676922E-07   4   1   4   1
 -0.2570042516473624E-03   4   2   1   1
  0.1464460406232438E-05   4   2   2   1
 -0.9023043361502602E-03   4   2   2   2
 -0.1539899041230810E-05   4   2   3   1
 -0.8379026082510606E-04   4   2   3   2
  0.6161450546038786E-03   4   2   3   3
  0.6636928626999362E-06   4   2   4   1
  0.1263037028683935E-04   4   2   4   2
 -0.5260447237179868E-03   4   3   1   1
 -0.5543540434269213E-04   4   3   2   1
 -0.2544846104690786E-02   4   3   2   2
  0.1509288132586823E-05   4   3   3   1
  0.1132351464830288E-03   4   3   3   2
 -0.7495231035989086E-02   4   3   3   3
  0.6741398874093083E-05   4   3   4   1
  0.8380665994982275E-04   4   3   4   2
  0.1855920135696009E-02   4   3   4   3
  0.9242242526467420E-01   4   4   1   1
  0.5302987759321989E-03   4   4   2   1
  0.1388513766306977E+00   4   4   2   2
  0.2591508036676909E-03   4   4   3   1
  0.2545079788371221E-02   4   4   3   2
  0.2755050715536767E+00   4   4   3   3
 -0.9204123493384146E-04   4   4   4   1
 -0.9025976479522003E-03   4   4   4   2
 -0.7495269759453915E-02   4   4   4   3
  0.7891262656038277E+00   4   4   4   4
  0.8637676200391505E-05   5   1   1   1
  0.5768094838399665E-06   5   1   2   1
 -0.1949848103771517E-05   5   1   2   2
  0.5492423470940207E-07   5   1   3   1
  0.2250886958822558E-06   5   1   3   2
 -0.2215053540310016E-05   5   1   3   3
 -0.5209413548412192E-08   5   1   4   1
 -0.2511420350189082E-07   5   1   4   2
 -0.2254639498773295E-06   5   1   4   3
 -0.1947565484218346E-05   5   1   4   4
  0.7411240645349240E-09   5   1   5   1
  0.2543027133271685E-04   5   2   1   1
  0.1988269623680662E-06   5   2   2   1
  0.9192183376999379E-04   5   2   2   2
  0.1115830616824852E-06   5   2   3   1
  0.6736891583700094E-05   5   2   3   2
 -0.3460778551682232E-04   5   2   3   3
 -0.2155580763737509E-07   5   2   4   1
 -0.6636608985622771E-06   5   2   4   2
 -0.2801665224964163E-05   5   2   4   3
 -0.3460732889626205E-04   5   2   4   4
  0.5289017550886561E-08   5   2   5   1
  0.9342674623662838E-07   5   2   5   2
  0.6183722417117672E-04   5   3   1   1
  0.5087212604850327E-05   5   3   2   1
  0.2587725001471535E-03   5   3   2   2
  0.5438802547128165E-06   5   3   3   1
 -0.1547652673507115E-05   5   3   3   2
  0.9025846898108011E-03   5   3   3   3
 -0.1118389551261928E-06   5   3   4   1
 -0.1542696002174273E-05   5   3   4   2
 -0.8380761950086037E-04   5   3   4   3
 -0.6161661477106510E-03   5   3   4   4
  0.5590659590931927E-07   5   3   5   1
  0.6637706158148241E-06   5   3   5   2
  0.1263184109327752E-04   5   3   5   3
 -0.1864437997123220E-03   5   4   1   1
 -0.6656934259357243E-05   5   4   2   1
 -0.5286225343350167E-03   5   4   2   2
 -0.5085000200847073E-05   5   4   3   1
 -0.5537151158164475E-04   5   4   3   2
 -0.2545047518928955E-02   5   4   3   3
  0.1925268091976674E-06   5   4   4   1
 -0.1548114091947450E-05   5   4   4   2
 -0.1132459740441841E-03   5   4   4   3
 -0.7495266782753796E-02   5   4   4   4
 -0.5893416467101397E-06   5   4   5   1
 -0.6738316119173217E-05   5   4   5   2
 -0.8380778060401139E-04   5   4   5   3
  0.1855922686310421E-02   5   4   5   4
  0.6934832964514481E-01   5   5   1   1
  0.1878399157251402E-03   5   5   2   1
  0.9256220787696900E-01   5   5   2   2
  0.6224618236330627E-04   5   5   3   1
  0.5286628736790224E-03   5   5   3   2
  0.1388545013896487E+00   5   5   3   3
 -0.2562358937107509E-04   5   5   4   1
 -0.2587930003933407E-03   5   5   4   2
 -0.2545049776903811E-02   5   5   4   3
  0.2755051805490720E+00   5   5   4   4
  0.8863267571110606E-05   5   5   5   1
  0.9194641640000305E-04   5   5   5   2
  0.9025875663392501E-03   5   5   5   3
 -0.7495267173248891E-02   5   5   5   4
  0.7891262729342612E+00   5   5   5   5
 -0.8233248890568100E-06   6   1   1   1
 -0.5197314974460202E-07   6   1   2   1
  0.1206694016323156E-06   6   1   2   2
 -0.4920965776695389E-08   6   1   3   1
 -0.2002599814156491E-07   6   1   3   2
  0.1304825055627688E-06   6   1   3   3
  0.4526809710421381E-09   6   1   4   1
  0.2050601517089692E-08   6   1   4   2
  0.1800111323929690E-07   6   1   4   3
  0.1306941887631105E-06   6   1   4   4
 -0.4365511092567046E-10   6   1   5   1
 -0.2166744043294725E-09   6   1   5   2
 -0.2053568294719012E-08   6   1   5   3
  0.2005926709942083E-07   6   1   5   4
  0.1204852914096023E-06   6   1   5   5
  0.6232207088421183E-11   6   1   6   1
 -0.2458027755845357E-05   6   2   1   1
 -0.3050374154152863E-07   6   2   2   1
 -0.8853229249718280E-05   6   2   2   2
 -0.9810764366621956E-08   6   2   3   1
 -0.5888742885728771E-06   6   2   3   2
  0.1950461780572680E-05   6   2   3   3
  0.1718279154309385E-08   6   2   4   1
  0.5586305587048137E-07   6   2   4   2
  0.2253067116943476E-06   6   2   4   3
  0.2220365540176566E-05   6   2   4   4
 -0.2056967668766681E-09   6   2   5   1
 -0.5287752897816329E-08   6   2   5   2
 -0.2513004673910270E-07   6   2   5   3
  0.2253104564016895E-06   6   2   5   4
  0.1950442852824656E-05   6   2   5   5
  0.4428465826677309E-10   6   2   6   1
  0.7476574740498494E-09   6   2   6   2
 -0.6712794219608006E-05   6   3   1   1
 -0.4685094759193011E-06   6   3   2   1
 -0.2559610987338560E-04   6   3   2   2
 -0.7563714664586345E-07   6   3   3   1
 -0.1914494714908259E-06   6   3   3   2
 -0.9194599559214834E-04   6   3   3   3
  0.8706446954660451E-08   6   3   4   1
  0.1117318549167074E-06   6   3   4   2
  0.6738328615645355E-05   6   3   4   3
  0.3460855543401853E-04   6   3   4   4
 -0.1720770753456880E-08   6   3   5   1
 -0.2157280567146604E-07   6   3   5   2
 -0.6637759434383556E-06   6   3   5   3
  0.2801713094031581E-05   6   3   5   4
  0.3460855047178949E-04   6   3   5   5
  0.4601296023584305E-09   6   3   6   1
  0.5288564437747291E-08   6   3   6   2
  0.9343672352771719E-07   6   3   6   3
  0.2402038102580534E-04   6   4   1   1
  0.6868078046241865E-06   6   4   2   1
  0.6211719861270129E-04   6   4   2   2
  0.4757265734094900E-06   6   4   3   1
  0.5080475483725402E-05   6   4   3   2
  0.2587913698776724E-03   6   4   3   3
 -0.7543812664302633E-07   6   4   4   1
 -0.5403200411557074E-06   6   4   4   2
  0.1548515794010787E-05   6   4   4   3
  0.9025874659890306E-03   6   4   4   4
  0.9826822560492405E-08   6   4   5   1
  0.1117343621571838E-06   6   4   5   2
  0.1542736368383864E-05   6   4   5   3
 -0.8380779263466585E-04   6   4   5   4
 -0.6161663660475199E-03   6   4   5   5
 -0.5009639057993485E-08   6   4   6   1
 -0.5587298978190934E-07   6   4   6   2
 -0.6637770277876410E-06   6   4   6   3
  0.1263185613000696E-04   6   4   6   4
 -0.8684618534657476E-04   6   5   1   1
 -0.1437087977308020E-05   6   5   2   1
 -0.1871319742793068E-03   6   5   2   2
 -0.6861452179170581E-06   6   5   3   1
 -0.6642304657071650E-05   6   5   3   2
 -0.5286497228730492E-03   6   5   3   3
  0.4681776863662697E-06   6   5   4   1
  0.5080452596135847E-05   6   5   4   2
  0.5537134101626364E-04   6   5   4   3
 -0.2545049552685279E-02   6   5   4   4
 -0.2988901690981989E-07   6   5   5   1
 -0.1913851534329573E-06   6   5   5   2
  0.1548520099779656E-05   6   5   5   3
 -0.1132460810741932E-03   6   5   5   4
 -0.7495267144423209E-02   6   5   5   5
  0.5310888663755389E-07   6   5   6   1
  0.5889995323911496E-06   6   5   6   2
  0.6738342625868621E-05   6   5   6   3
 -0.8380779424181403E-04   6   5   6   4
  0.1855922711870483E-02   6   5   6   5
  0.5549469680878704E-01   6   6   1   1
  0.8746291237296446E-04   6   6   2   1
  0.6942879395578243E-01   6   6   2   2
  0.2416204154786974E-04   6   6   3   1
  0.1871451073411096E-03   6   6   3   2
  0.9256365560733401E-01   6   6   3   3
 -0.6750927279230100E-05   6   6   4   1
 -0.6212093768583212E-04   6   6   4   2
 -0.5286501046158987E-03   6   6   4   3
  0.1388545325586922E+00   6   6   4   4
  0.2475970866343505E-05   6   6   5   1
  0.2559793866336956E-04   6   6   5   2
  0.2587915683776669E-03   6   6   5   3
 -0.2545049575078593E-02   6   6   5   4
  0.2755051816405170E+00   6   6   5   5
 -0.8438087359638315E-06   6   6   6   1
 -0.8855403147158136E-05   6   6   6   2
 -0.9194623695108406E-04   6   6   6   3
  0.9025874947562172E-03   6   6   6   4
 -0.7495267144423019E-02   6   6   6   5
  0.7891262729342612E+00   6   6   6   6
  0.7850826894849762E-07   7   1   1   1
  0.4774509721011637E-08   7   1   2   1
 -0.7963987171157544E-08   7   1   2   2
  0.4504757281924945E-09   7   1   3   1
  0.1821414958060119E-08   7   1   3   2
 -0.8280548243080072E-08   7   1   3   3
 -0.4131288897831421E-10   7   1   4   1
 -0.1841719889173767E-09   7   1   4   2
 -0.1602101145964841E-08   7   1   4   3
 -0.7050914473654218E-08   7   1   4   4
  0.3867941294797436E-11   7   1   5   1
  0.1817910720929917E-10   7   1   5   2
  0.1667486827780416E-09   7   1   5   3
 -0.1602054668083795E-08   7   1   5   4
 -0.8304827900230592E-08   7   1   5   5
 -0.3780944048570718E-12   7   1   6   1
 -0.1930418681421602E-11   7   1   6   2
 -0.1820209560041400E-10   7   1   6   3
  0.1844407154483012E-09   7   1   6   4
 -0.1824565618460858E-08   7   1   6   5
 -0.7946017023494748E-08   7   1   6   6
  0.5411392823358131E-13   7   1   7   1
  0.2361074078644947E-06   7   2   1   1
  0.3361071629500519E-08   7   2   2   1
  0.8428647433665149E-06   7   2   2   2
  0.8794009639401260E-09   7   2   3   1
  0.5306136054827996E-07   7   2   3   2
 -0.1206027431032376E-06   7   2   3   3
 -0.1525153211996515E-09   7   2   4   1
 -0.5005363750704952E-08   7   2   4   2
 -0.2004559402954536E-07   7   2   4   3
 -0.1308653596080074E-06   7   2   4   4
  0.1704982702867321E-10   7   2   5   1
  0.4597362431905980E-09   7   2   5   2
  0.2052085469732168E-08   7   2   5   3
 -0.1798856294888945E-07   7   2   5   4
 -0.1308675458814544E-06   7   2   5   5
 -0.1876020419370194E-11   7   2   6   1
 -0.4426932703418174E-10   7   2   6   2
 -0.2167678513612943E-09   7   2   6   3
  0.2052114913630923E-08   7   2   6   4
 -0.2004592513030292E-07   7   2   6   5
 -0.1206013369379466E-06   7   2   6   6
  0.3833108496657156E-12   7   2   7   1
  0.6284290841087834E-11   7   2   7   2
  0.6884522546684268E-06   7   3   1   1
  0.4320680138734592E-07   7   3   2   1
  0.2473508114459163E-05   7   3   2   2
  0.7884460253728273E-08   7   3   3   1
  0.2983530325150713E-07   7   3   3   2
  0.8855377078682094E-05   7   3   3   3
 -0.8072373838622276E-09   7   3   4   1
 -0.9820074954403328E-08   7   3   4   2
 -0.5889998561197320E-06   7   3   4   3
 -0.1950489607534153E-05   7   3   4   4
  0.1395173594165128E-09   7   3   5   1
  0.1719604638725883E-08   7   3   5   2
  0.5587302707993391E-07   7   3   5   3
 -0.2253107819882176E-06   7   3   5   4
 -0.2220439320029968E-05   7   3   5   5
 -0.1707094853728562E-10   7   3   6   1
 -0.2058055493468669E-09   7   3   6   2
 -0.5288596702709528E-08   7   3   6   3
  0.2513041492098401E-07   7   3   6   4
 -0.2253108195645623E-06   7   3   6   5
 -0.1950489385887380E-05   7   3   6   6
  0.3928033832628962E-11   7   3   7   1
  0.4427575833297628E-10   7   3   7   2
  0.7477328914290171E-09   7   3   7   3
 -0.2775566418418391E-05   7   4   1   1
 -0.6782509869550632E-07   7   4   2   1
 -0.6741459979743297E-05   7   4   2   2
 -0.4435821265210168E-07   7   4   3   1
 -0.4678428288850672E-06   7   4   3   2
 -0.2559787705698712E-04   7   4   3   3
  0.9100660087370887E-08   7   4   4   1
  0.7530855518750695E-07   7   4   4   2
  0.1913757087142063E-06   7   4   4   3
 -0.9194623546695486E-04   7   4   4   4
 -0.8067226748568804E-09   7   4   5   1
 -0.8694808619758090E-08   7   4   5   2
 -0.1117342193778831E-06   7   4   5   3
  0.6738342938818034E-05   7   4   5   4
  0.3460856331845860E-04   7   4   5   5
  0.1527189820688140E-09   7   4   6   1
  0.1719629688310811E-08   7   4   6   2
  0.2157315881526699E-07   7   4   6   3
 -0.6637770997703725E-06   7   4   6   4
  0.2801713655658093E-05   7   4   6   5
  0.3460856331943575E-04   7   4   6   6
 -0.4199865002979072E-10   7   4   7   1
 -0.4598119188813125E-09   7   4   7   2
 -0.5288604661139353E-08   7   4   7   3
  0.9343682505601231E-07   7   4   7   4
  0.1186486848926467E-04   7   5   1   1
  0.1635083076484867E-06   7   5   2   1
  0.2410279238480285E-04   7   5   2   2
  0.7240777892358541E-07   7   5   3   1
  0.6851774892173666E-06   7   5   3   2
  0.6212014270564788E-04   7   5   3   3
 -0.4434499492587826E-07   7   5   4   1
 -0.4752587152637794E-06   7   5   4   2
 -0.5080450629207167E-05   7   5   4   3
  0.2587915603178716E-03   7   5   4   4
  0.7862884765727466E-08   7   5   5   1
  0.7530656724430219E-07   7   5   5   2
  0.5402886453674344E-06   7   5   5   3
  0.1548524038864277E-05   7   5   5   4
  0.9025874947567810E-03   7   5   5   5
 -0.8806449582237809E-09   7   5   6   1
 -0.9820231932935530E-08   7   5   6   2
 -0.1117342451535475E-06   7   5   6   3
  0.1542736820666959E-05   7   5   6   4
 -0.8380779424181798E-04   7   5   6   5
 -0.6161663660474978E-03   7   5   6   6
  0.4586538562381439E-09   7   5   7   1
  0.5006259502763444E-08   7   5   7   2
  0.5587312430987103E-07   7   5   7   3
 -0.6637770997667649E-06   7   5   7   4
  0.1263185613000715E-04   7   5   7   5
 -0.4734631210794294E-04   7   6   1   1
 -0.4522420780907613E-06   7   6   2   1
 -0.8710344794834623E-04   7   6   2   2
 -0.1633023208535838E-06   7   6   3   1
 -0.1432837308879277E-05   7   6   3   2
 -0.1871391529864159E-03   7   6   3   3
  0.6772187623532742E-07   7   6   4   1
  0.6851704006008750E-06   7   6   4   2
  0.6642210178349604E-05   7   6   4   3
 -0.5286499972023034E-03   7   6   4   4
 -0.4317501999780190E-07   7   6   5   1
 -0.4678393994222762E-06   7   6   5   2
 -0.5080450433734944E-05   7   6   5   3
  0.5537134125931809E-04   7   6   5   4
 -0.2545049575078571E-02   7   6   5   5
  0.3303472720938585E-08   7   6   6   1
  0.2982903822714771E-07   7   6   6   2
  0.1913751046651109E-06   7   6   6   3
  0.1548524038885429E-05   7   6   6   4
 -0.1132460810741818E-03   7   6   6   5
 -0.7495267173249083E-02   7   6   6   6
 -0.4879439769212101E-08   7   6   7   1
 -0.5307270390212365E-07   7   6   7   2
 -0.5890010758317245E-06   7   6   7   3
  0.6738342938782385E-05   7   6   7   4
 -0.8380779263466540E-04   7   6   7   5
  0.1855922686310457E-02   7   6   7   6
  0.4625449296132703E-01   7   7   1   1
  0.4766957197472861E-04   7   7   2   1
  0.5554689452649236E-01   7   7   2   2
  0.1192989140450906E-04   7   7   3   1
  0.8710924024194367E-04   7   7   3   2
  0.6942962581933161E-01   7   7   3   3
 -0.2789125042229477E-05   7   7   4   1
 -0.2410405833447706E-04   7   7   4   2
 -0.1871392744712619E-03   7   7   4   3
  0.9256366984965575E-01   7   7   4   4
  0.6920991729014977E-06   7   7   5   1
  0.6741800636917382E-05   7   7   5   2
  0.6212017777133014E-04   7   7   5   3
 -0.5286499972023103E-03   7   7   5   4
  0.1388545325586921E+00   7   7   5   5
 -0.2377928003248086E-06   7   7   6   1
 -0.2473676829556876E-05   7   7   6   2
 -0.2559789453570662E-04   7   7   6   3
  0.2587915603177470E-03   7   7   6   4
 -0.2545049552685218E-02   7   7   6   5
  0.2755051805490719E+00   7   7   6   6
  0.8040120864522397E-07   7   7   7   1
  0.8430620229139544E-06   7   7   7   2
  0.8855398183413590E-05   7   7   7   3
 -0.9194623546216201E-04   7   7   7   4
  0.9025874659885262E-03   7   7   7   5
 -0.7495266782753654E-02   7   7   7   6
  0.7891262656038275E+00   7   7   7   7
 -0.7511821501023982E-08   8   1   1   1
 -0.4448583426466659E-09   8   1   2   1
  0.5425772033903147E-09   8   1   2   2
 -0.4184714946969560E-10   8   1   3   1
 -0.1681323723256465E-09   8   1   3   2
  0.5558090795701546E-09   8   1   3   3
  0.3828910556238057E-11   8   1   4   1
  0.1686652565970150E-10   8   1   4   2
  0.1457226196372792E-09   8   1   4   3
  0.3857436415418354E-09   8   1   4   4
 -0.3574257318988376E-12   8   1   5   1
 -0.1652868167182652E-11   8   1   5   2
 -0.1497424277379213E-10   8   1   5   3
  0.1426849312221422E-09   8   1   5   4
  0.3862679662571762E-09   8   1   5   5
  0.3395638319420458E-13   8   1   6   1
  0.1649728823414769E-12   8   1   6   2
  0.1517418411285218E-11   8   1   6   3
 -0.1497394773698698E-10   8   1   6   4
  0.1457258126402758E-09   8   1   6   5
  0.5581438717093719E-09   8   1   6   6
 -0.3355115043035506E-14   8   1   7   1
 -0.1746108020951057E-13   8   1   7   2
 -0.1651619043003149E-12   8   1   7   3
  0.1654983207316178E-11   8   1   7   4
 -0.1689231144979208E-10   8   1   7   5
  0.1684370743153685E-09   8   1   7   6
  0.5407839279873062E-09   8   1   7   7
  0.4810017821377163E-15   8   1   8   1
 -0.2269083514049442E-07   8   2   1   1
 -0.3446444234584066E-09   8   2   2   1
 -0.8031138122903984E-07   8   2   2   2
 -0.8003476255615086E-10   8   2   3   1
 -0.4874692999511224E-08   8   2   3   2
  0.7951898301818439E-08   8   2   3   3
  0.1381512846089324E-10   8   2   4   1
  0.4582300077500494E-09   8   2   4   2
  0.1823228440275482E-08   8   2   4   3
  0.8311497084502699E-08   8   2   4   4
 -0.1537049550614397E-11   8   2   5   1
 -0.4196084495202718E-10   8   2   5   2
 -0.1843091616559027E-09   8   2   5   3
  0.1600986527927253E-08   8   2   5   4
  0.7064466788606218E-08   8   2   5   5
  0.1590376240952592E-12   8   2   6   1
  0.3924482249480669E-11   8   2   6   2
  0.1818853756676360E-10   8   2   6   3
 -0.1666291045092423E-09   8   2   6   4
  0.1600985494437100E-08   8   2   6   5
  0.8311862253766385E-08   8   2   6   6
 -0.1714724684283656E-13   8   2   7   1
 -0.3831450360766368E-12   8   2   7   2
 -0.1930982400697760E-11   8   2   7   3
  0.1818873242093372E-10   8   2   7   4
 -0.1843114091678891E-09   8   2   7   5
  0.1823255442874375E-08   8   2   7   6
  0.7952130999947192E-08   8   2   7   7
  0.3399799672882284E-14   8   2   8   1
  0.5454760586165654E-13   8   2   8   2
 -0.6890436331475018E-07   8   3   1   1
 -0.4005120412269273E-08   8   3   2   1
 -0.2375569172501911E-06   8   3   2   2
 -0.7721122804116236E-09   8   3   3   1
 -0.3299344371317961E-08   8   3   3   2
 -0.8430598714569856E-06   8   3   3   3
  0.7432153833036242E-10   8   3   4   1
  0.8800382524856528E-09   8   3   4   2
  0.5307267755012656E-07   8   3   4   3
  0.1206035214734771E-06   8   3   4   4
 -0.1255013484337248E-10   8   3   5   1
 -0.1526199802599834E-09   8   3   5   2
 -0.5006259056527599E-08   8   3   5   3
  0.2004595679575226E-07   8   3   5   4
  0.1308704058771531E-06   8   3   5   5
  0.1420009498935813E-11   8   3   6   1
  0.1705916107620324E-10   8   3   6   2
  0.4598118803412829E-09   8   3   6   3
 -0.2052117281185976E-08   8   3   6   4
  0.1798858811353011E-07   8   3   6   5
  0.1308704215691184E-06   8   3   6   6
 -0.1592154785867728E-12   8   3   7   1
 -0.1876643987349585E-11   8   3   7   2
 -0.4427597798907638E-10   8   3   7   3
  0.2167705741999689E-09   8   3   7   4
 -0.2052117209501549E-08   8   3   7   5
  0.2004595593538862E-07   8   3   7   6
  0.1206035930518311E-06   8   3   7   7
  0.3446131896485912E-13   8   3   8   1
  0.3831968388898702E-12   8   3   8   2
  0.6284889772227337E-11   8   3   8   3
  0.2971313916554757E-06   8   4   1   1
  0.6509685759206912E-08   8   4   2   1
  0.6912707673007585E-06   8   4   2   2
  0.4110174943995808E-08   8   4   3   1
  0.4314239060282962E-07   8   4   3   2
  0.2473672793489924E-05   8   4   3   3
 -0.9191023853577401E-09   8   4   4   1
 -0.7854219090982256E-08   8   4   4   2
 -0.2982873052202153E-07   8   4   4   3
  0.8855398218603896E-05   8   4   4   4
  0.7670775280409001E-10   8   4   5   1
  0.8060799660150521E-09   8   4   5   2
  0.9820245612548456E-08   8   4   5   3
 -0.5890010761146112E-06   8   4   5   4
 -0.1950489376751420E-05   8   4   5   5
 -0.1254841001243851E-10   8   4   6   1
 -0.1394150863064490E-09   8   4   6   2
 -0.1719632517081076E-08   8   4   6   3
  0.5587312434665547E-07   8   4   6   4
 -0.2253108196750512E-06   8   4   6   5
 -0.2220439320029422E-05   8   4   6   6
  0.1538897514918812E-11   8   4   7   1
  0.1705936971796393E-10   8   4   7   2
  0.2058083565259260E-09   8   4   7   3
 -0.5288604664041847E-08   8   4   7   4
  0.2513041492102513E-07   8   4   7   5
 -0.2253107818782673E-06   8   4   7   6
 -0.1950489616660919E-05   8   4   7   7
 -0.3630352515970949E-12   8   4   8   1
 -0.3925074387050027E-11   8   4   8   2
 -0.4427597590399511E-10   8   4   8   3
  0.7477328914280678E-09   8   4   8   4
 -0.1430700753817722E-05   8   5   1   1
 -0.1716801939299605E-07   8   5   2   1
 -0.2784560790904210E-05   8   5   2   2
 -0.7264810636119263E-08   8   5   3   1
 -0.6765704649287835E-07   8   5   3   2
 -0.6741761096239391E-05   8   5   3   3
  0.4144871727577171E-08   8   5   4   1
  0.4431060484995821E-07   8   5   4   2
  0.4678399224789161E-06   8   5   4   3
 -0.2559789453663645E-04   8   5   4   4
 -0.9187935230943795E-09   8   5   5   1
 -0.9087478090543832E-08   8   5   5   2
 -0.7530588305405484E-07   8   5   5   3
  0.1913751048160441E-06   8   5   5   4
 -0.9194623695482840E-04   8   5   5   5
  0.7426271570800612E-10   8   5   6   1
  0.8060749391202634E-09   8   5   6   2
  0.8694765328159930E-08   8   5   6   3
 -0.1117342451549907E-06   8   5   6   4
  0.6738342625893879E-05   8   5   6   5
  0.3460855047098899E-04   8   5   6   6
 -0.1383370586987628E-10   8   5   7   1
 -0.1526220012442977E-09   8   5   7   2
 -0.1719632516509696E-08   8   5   7   3
  0.2157315881538135E-07   8   5   7   4
 -0.6637770277905205E-06   8   5   7   5
  0.2801713094034294E-05   8   5   7   6
  0.3460855543466068E-04   8   5   7   7
  0.3893024126565197E-11   8   5   8   1
  0.4196758765463051E-10   8   5   8   2
  0.4598118523130333E-09   8   5   8   3
 -0.5288596699823543E-08   8   5   8   4
  0.9343672352777908E-07   8   5   8   5
  0.6737854688164708E-05   8   6   1   1
  0.5513051128148720E-07   8   6   2   1
  0.1189777794897743E-04   8   6   2   2
  0.1894284853658206E-07   8   6   3   1
  0.1630020002757099E-06   8   6   3   2
  0.2410365363493582E-04   8   6   3   3
 -0.7260990528009290E-08   8   6   4   1
 -0.7229764638071329E-07   8   6   4   2
 -0.6851664623944462E-06   8   6   4   3
  0.6212017777139939E-04   8   6   4   4
  0.4109007638193169E-08   8   6   5   1
  0.4431048303738423E-07   8   6   5   2
  0.4752580278224836E-06   8   6   5   3
 -0.5080450433740526E-05   8   6   5   4
  0.2587915683777471E-03   8   6   5   5
 -0.7700602308887556E-09   8   6   6   1
 -0.7854006264265267E-08   8   6   6   2
 -0.7530588304150408E-07   8   6   6   3
  0.5402886453672107E-06   8   6   6   4
  0.1548520099761015E-05   8   6   6   5
  0.9025875663396976E-03   8   6   6   6
  0.8014368516029279E-10   8   6   7   1
  0.8800501466191773E-09   8   6   7   2
  0.9820245609883363E-08   8   6   7   3
 -0.1117342193775264E-06   8   6   7   4
  0.1542736368384263E-05   8   6   7   5
 -0.8380778060401588E-04   8   6   7   6
 -0.6161661477106279E-03   8   6   7   7
 -0.4261202616103343E-10   8   6   8   1
 -0.4583102589264383E-09   8   6   8   2
 -0.5006258772487351E-08   8   6   8   3
  0.5587302704303608E-07   8   6   8   4
 -0.6637759434359433E-06   8   6   8   5
  0.1263184109327754E-04   8   6   8   6
 -0.2861153005350980E-04   8   7   1   1
 -0.1780995479683854E-06   8   7   2   1
 -0.4746340198201991E-04   8   7   2   2
 -0.5505278292770356E-07   8   7   3   1
 -0.4506937967888449E-06   8   7   3   2
 -0.8710614480436513E-04   8   7   3   3
  0.1713407950571128E-07   8   7   4   1
  0.1629997908510052E-06   8   7   4   2
  0.1432805201500583E-05   8   7   4   3
 -0.1871392744712923E-03   8   7   4   4
 -0.6498084880904356E-08   8   7   5   1
 -0.6765594680866596E-07   8   7   5   2
 -0.6851664623914647E-06   8   7   5   3
  0.6642210178349763E-05   8   7   5   4
 -0.5286501046159337E-03   8   7   5   5
  0.4002073850934785E-08   8   7   6   1
  0.4314206022265642E-07   8   7   6   2
  0.4678399224409142E-06   8   7   6   3
 -0.5080450629201343E-05   8   7   6   4
  0.5537134101626307E-04   8   7   6   5
 -0.2545049776903876E-02   8   7   6   6
 -0.3392304912875699E-09   8   7   7   1
 -0.3298756138091666E-08   8   7   7   2
 -0.2982872944256677E-07   8   7   7   3
  0.1913757085526716E-06   8   7   7   4
  0.1548515794026748E-05   8   7   7   5
 -0.1132459740441869E-03   8   7   7   6
 -0.7495269759453919E-02   8   7   7   7
  0.4546771142561346E-09   8   7   8   1
  0.4875717577174864E-08   8   7   8   2
  0.5307267529610052E-07   8   7   8   3
 -0.5889998558335270E-06   8   7   8   4
  0.6738328615618396E-05   8   7   8   5
 -0.8380761950085522E-04   8   7   8   6
  0.1855920135695959E-02   8   7   8   7
  0.3965210902854685E-01   8   8   1   1
  0.2880102489864452E-04   8   8   2   1
  0.4629105781842688E-01   8   8   2   2
  0.6772901817664865E-05   8   8   3   1
  0.4746641107984196E-04   8   8   3   2
  0.5554742853188613E-01   8   8   3   3
 -0.1437049158266914E-05   8   8   4   1
 -0.1189834668756970E-04   8   8   4   2
 -0.8710614480434038E-04   8   8   4   3
  0.6942962581933158E-01   8   8   4   4
  0.2984598773921634E-06   8   8   5   1
  0.2784676913602732E-05   8   8   5   2
  0.2410365363487792E-04   8   8   5   3
 -0.1871391529864241E-03   8   8   5   4
  0.9256365560733393E-01   8   8   5   5
 -0.6925451882997348E-07   8   8   6   1
 -0.6913024349433522E-06   8   8   6   2
 -0.6741761095553289E-05   8   8   6   3
  0.6212014270556398E-04   8   8   6   4
 -0.5286497228730331E-03   8   8   6   5
  0.1388545013896487E+00   8   8   6   6
  0.2285021157495282E-07   8   8   7   1
  0.2375724598363182E-06   8   8   7   2
  0.2473672782784446E-05   8   8   7   3
 -0.2559787705574393E-04   8   8   7   4
  0.2587913698775405E-03   8   8   7   5
 -0.2545047518928870E-02   8   8   7   6
  0.2755050715536768E+00   8   8   7   7
 -0.7689015852048625E-08   8   8   8   1
 -0.8032820112016997E-07   8   8   8   2
 -0.8430596199259398E-06   8   8   8   3
  0.8855377043544641E-05   8   8   8   4
 -0.9194599558884681E-04   8   8   8   5
  0.9025846898104437E-03   8   8   8   6
 -0.7495231035989060E-02   8   8   8   7
  0.7891255414208290E+00   8   8   8   8
  0.7215095835008455E-09   9   1   1   1
  0.4188865114343402E-10   9   1   2   1
 -0.3729314284698293E-10   9   1   2   2
  0.3930653933063837E-11   9   1   3   1
  0.1571171949148350E-10   9   1   3   2
 -0.3830167908563252E-10   9   1   3   3
 -0.3588755374235013E-12   9   1   4   1
 -0.1565471960174662E-11   9   1   4   2
 -0.1344749734834692E-10   9   1   4   3
 -0.2043381928148326E-10   9   1   4   4
  0.3342251799691939E-13   9   1   5   1
  0.1526035199260301E-12   9   1   5   2
  0.1370717390694194E-11   9   1   5   3
 -0.1298290167209678E-10   9   1   5   4
 -0.1508552141698070E-10   9   1   5   5
 -0.3166514327691889E-14   9   1   6   1
 -0.1513926308665877E-13   9   1   6   2
 -0.1378324176721819E-12   9   1   6   3
  0.1345404606179585E-11   9   1   6   4
 -0.1298353216913353E-10   9   1   6   5
 -0.2049587240824897E-10   9   1   6   6
  0.3043302332211941E-15   9   1   7   1
  0.1512459239388811E-14   9   1   7   2
  0.1402682684417011E-13   9   1   7   3
 -0.1378299115875437E-12   9   1   7   4
  0.1370753271586247E-11   9   1   7   5
 -0.1344866993415226E-10   9   1   7   6
 -0.3852020515675363E-10   9   1   7   7
 -0.3032900879763227E-16   9   1   8   1
 -0.1602274792690290E-15   9   1   8   2
 -0.1514045904684861E-14   9   1   8   3
  0.1515667650509222E-13   9   1   8   4
 -0.1528070482081101E-12   9   1   8   5
  0.1567960251473543E-11   9   1   8   6
 -0.1574081400964947E-10   9   1   8   7
 -0.3711371247908468E-10   9   1   8   8
  0.4350266230221976E-17   9   1   9   1
  0.2185828766200242E-08   9   2   1   1
  0.3446433547486751E-10   9   2   2   1
  0.7680384357049274E-08   9   2   2   2
  0.7385192061534712E-11   9   2   3   1
  0.4542123000139355E-09   9   2   3   2
 -0.5411037818685278E-09   9   2   3   3
 -0.1270088433360946E-11   9   2   4   1
 -0.4257024521083055E-10   9   2   4   2
 -0.1683026287119786E-09   9   2   4   3
 -0.5584660424666027E-09   9   2   4   4
  0.1407994059657794E-12   9   2   5   1
  0.3889315212305999E-11   9   2   5   2
  0.1687941812252974E-10   9   2   5   3
 -0.1456214776138206E-09   9   2   5   4
 -0.3868926029895052E-09   9   2   5   5
 -0.1450420379597156E-13   9   2   6   1
 -0.3626968174177738E-12   9   2   6   2
 -0.1653759449280281E-11   9   2   6   3
  0.1496346660323632E-10   9   2   6   4
 -0.1425895301062303E-09   9   2   6   5
 -0.3868986474044082E-09   9   2   6   6
  0.1476906116862754E-14   9   2   7   1
  0.3442872266044215E-13   9   2   7   2
  0.1650346217643252E-12   9   2   7   3
 -0.1516295930815196E-11   9   2   7   4
  0.1496344942521676E-10   9   2   7   5
 -0.1456212733672863E-09   9   2   7   6
 -0.5584902032115599E-09   9   2   7   7
 -0.1582430875793428E-15   9   2   8   1
 -0.3398122500444379E-14   9   2   8   2
 -0.1746386922811909E-13   9   2   8   3
  0.1650342354376854E-12   9   2   8   4
 -0.1653753930025154E-11   9   2   8   5
  0.1687936396286458E-10   9   2   8   6
 -0.1683022429257286E-09   9   2   8   7
 -0.5411706208889628E-09   9   2   8   8
  0.3071738600947002E-16   9   2   9   1
  0.4846868332601069E-15   9   2   9   2
  0.6821744001707217E-08   9   3   1   1
  0.3754818865042614E-09   9   3   2   1
  0.2282769124780137E-07   9   3   2   2
  0.7457816474109863E-10   9   3   3   1
  0.3388849752700438E-09   9   3   3   2
  0.8032962388339953E-07   9   3   3   3
 -0.6868998219333109E-11   9   3   4   1
 -0.8008209391924541E-10   9   3   4   2
 -0.4875732369706271E-08   9   3   4   3
 -0.7951708008478840E-08   9   3   4   4
  0.1144726871909270E-11   9   3   5   1
  0.1382382182419850E-10   9   3   5   2
  0.4583119866392764E-09   9   3   5   3
 -0.1823260115380206E-08   9   3   5   4
 -0.8311728789875860E-08   9   3   5   5
 -0.1287019006236937E-12   9   3   6   1
 -0.1537830384026045E-11   9   3   6   2
 -0.4196776012052456E-10   9   3   6   3
  0.1843118578132550E-09   9   3   6   4
 -0.1600986163168713E-08   9   3   6   5
 -0.7064466790701670E-08   9   3   6   6
  0.1348788719010982E-13   9   3   7   1
  0.1590957604061701E-12   9   3   7   2
  0.3925090162115209E-11   9   3   7   3
 -0.1818876843504537E-10   9   3   7   4
  0.1666291044931181E-09   9   3   7   5
 -0.1600985859031386E-08   9   3   7   6
 -0.8311630561257555E-08   9   3   7   7
 -0.1478414022188624E-14   9   3   8   1
 -0.1715032297763696E-13   9   3   8   2
 -0.3831980310695822E-12   9   3   8   3
  0.1930982400939953E-11   9   3   8   4
 -0.1818850155372381E-10   9   3   8   5
  0.1843087130390634E-09   9   3   8   6
 -0.1823223767482389E-08   9   3   8   7
 -0.7952321277929930E-08   9   3   8   8
  0.3086569372589669E-15   9   3   9   1
  0.3398084786462794E-14   9   3   9   2
  0.5454760588932527E-13   9   3   9   3
 -0.3068328524930715E-07   9   4   1   1
 -0.6120839937290770E-09   9   4   2   1
 -0.6917663416348813E-07   9   4   2   2
 -0.3814579461037228E-09   9   4   3   1
 -0.3998783770532329E-08   9   4   3   2
 -0.2375725472775241E-06   9   4   3   3
  0.8883388698003607E-10   9   4   4   1
  0.7692932759895183E-09   9   4   4   2
  0.3298762078426925E-08   9   4   4   3
 -0.8430622719998303E-06   9   4   4   4
 -0.7148022723942092E-11   9   4   5   1
 -0.7420754411599263E-10   9   4   5   2
 -0.8800501086037761E-09   9   4   5   3
  0.5307270610551450E-07   9   4   5   4
  0.1206012661195608E-06   9   4   5   5
  0.1138365345587939E-11   9   4   6   1
  0.1254008266825832E-10   9   4   6   2
  0.1526220022345562E-09   9   4   6   3
 -0.5006259782777351E-08   9   4   6   4
  0.2004592598474694E-07   9   4   6   5
  0.1308675303661639E-06   9   4   6   6
 -0.1286929904081352E-12   9   4   7   1
 -0.1418969724476967E-11   9   4   7   2
 -0.1705936999494036E-10   9   4   7   3
  0.4598119465441997E-09   9   4   7   4
 -0.2052114984740664E-08   9   4   7   5
  0.1798856294839567E-07   9   4   7   6
  0.1308653751363363E-06   9   4   7   7
  0.1451992501625544E-13   9   4   8   1
  0.1590960985595000E-12   9   4   8   2
  0.1876643988401953E-11   9   4   8   3
 -0.4427576039117508E-10   9   4   8   4
  0.2167678513804439E-09   9   4   8   5
 -0.2052085398826734E-08   9   4   8   6
  0.2004559317895076E-07   9   4   8   7
  0.1206028139094716E-06   9   4   8   8
 -0.3213656624047518E-14   9   4   9   1
 -0.3442844705404716E-13   9   4   9   2
 -0.3831438443367385E-12   9   4   9   3
  0.6284290839935085E-11   9   4   9   4
  0.1580040653315180E-06   9   5   1   1
  0.1723699756799296E-08   9   5   2   1
  0.2980564038714740E-06   9   5   2   2
  0.6849275823661816E-09   9   5   3   1
  0.6491910552075085E-08   9   5   3   2
  0.6913024401212681E-06   9   5   3   3
 -0.3869074908175517E-09   9   5   4   1
 -0.4105613079277536E-08   9   5   4   2
 -0.4314206041885690E-07   9   5   4   3
  0.2473676837069219E-05   9   5   4   4
  0.9200522910399199E-10   9   5   5   1
  0.9178642857576355E-09   9   5   5   2
  0.7854006340820274E-08   9   5   5   3
 -0.2982903919372941E-07   9   5   5   4
  0.8855403171926583E-05   9   5   5   5
 -0.7147223254958945E-11   9   5   6   1
 -0.7664360355159424E-10   9   5   6   2
 -0.8060749402165135E-09   9   5   6   3
  0.9820231944556852E-08   9   5   6   4
 -0.5889995325665564E-06   9   5   6   5
 -0.1950442846280521E-05   9   5   6   6
  0.1144572771356243E-11   9   5   7   1
  0.1254008303084904E-10   9   5   7   2
  0.1394150863500054E-09   9   5   7   3
 -0.1719629689490388E-08   9   5   7   4
  0.5587298980666529E-07   9   5   7   5
 -0.2253104564853860E-06   9   5   7   6
 -0.2220365539975976E-05   9   5   7   7
 -0.1409718998848887E-12   9   5   8   1
 -0.1537834472227432E-11   9   5   8   2
 -0.1705916081151901E-10   9   5   8   3
  0.2058055494257115E-09   9   5   8   4
 -0.5288564439832353E-08   9   5   8   5
  0.2513004674083320E-07   9   5   8   6
 -0.2253067116317205E-06   9   5   8   7
 -0.1950461786145585E-05   9   5   8   8
  0.3394706718280183E-13   9   5   9   1
  0.3626937183692516E-12   9   5   9   2
  0.3924466477242105E-11   9   5   9   3
 -0.4426932498674024E-10   9   5   9   4
  0.7476574740880500E-09   9   5   9   5
 -0.8381255681108495E-06   9   6   1   1
 -0.6066435460598291E-08   9   6   2   1
 -0.1434476736834905E-05   9   6   2   2
 -0.2037996095133147E-08   9   6   3   1
 -0.1711477763314923E-07   9   6   3   2
 -0.2784676914008441E-05   9   6   3   3
  0.7210103169880190E-09   9   6   4   1
  0.7252304790238867E-08   9   6   4   2
  0.6765594682406107E-07   9   6   4   3
 -0.6741800637451241E-05   9   6   4   4
 -0.3869142022033702E-09   9   6   5   1
 -0.4141380048718831E-08   9   6   5   2
 -0.4431048303978383E-07   9   6   5   3
  0.4678393994582972E-06   9   6   5   4
 -0.2559793866391317E-04   9   6   5   5
  0.8880172183790453E-10   9   6   6   1
  0.9178642797916777E-09   9   6   6   2
  0.9087478090322952E-08   9   6   6   3
 -0.7530656725438453E-07   9   6   6   4
  0.1913851535469108E-06   9   6   6   5
 -0.9194641640268839E-04   9   6   6   6
 -0.6863489253874902E-11   9   6   7   1
 -0.7420754995055297E-10   9   6   7   2
 -0.8060799654496458E-09   9   6   7   3
  0.8694808619842804E-08   9   6   7   4
 -0.1117343621583818E-06   9   6   7   5
  0.6738316119190616E-05   9   6   7   6
  0.3460732889567057E-04   9   6   7   7
  0.1271829515785028E-11   9   6   8   1
  0.1382388819508120E-10   9   6   8   2
  0.1526199793515750E-09   9   6   8   3
 -0.1719604638181031E-08   9   6   8   4
  0.2157280567161754E-07   9   6   8   5
 -0.6637706158169546E-06   9   6   8   6
  0.2801665224967245E-05   9   6   8   7
  0.3460778551720796E-04   9   6   8   8
 -0.3648721274205668E-12   9   6   9   1
 -0.3889281332548489E-11   9   6   9   2
 -0.4196067250132162E-10   9   6   9   3
  0.4597362154434586E-09   9   6   9   4
 -0.5287752896080618E-08   9   6   9   5
  0.9342674623671491E-07   9   6   9   6
  0.4196001392432291E-05   9   7   1   1
  0.2283806293494620E-07   9   7   2   1
  0.6753699324166832E-05   9   7   2   2
  0.6808558886695844E-08   9   7   3   1
  0.5493608215529842E-07   9   7   3   2
  0.1189834668760547E-04   9   7   3   3
 -0.2035359360276756E-08   9   7   4   1
 -0.1890753646497490E-07   9   7   4   2
 -0.1629997908523928E-06   9   7   4   3
  0.2410405833452512E-04   9   7   4   4
  0.6844716626629748E-09   9   7   5   1
  0.7252304789546855E-08   9   7   5   2
  0.7229764638069286E-07   9   7   5   3
 -0.6851704006037346E-06   9   7   5   4
  0.6212093768587492E-04   9   7   5   5
 -0.3813477160739448E-09   9   7   6   1
 -0.4105613069442583E-08   9   7   6   2
 -0.4431060484723512E-07   9   7   6   3
  0.4752587152636888E-06   9   7   6   4
 -0.5080452596140035E-05   9   7   6   5
  0.2587930003933967E-03   9   7   6   6
  0.7438498885175987E-10   9   7   7   1
  0.7692928268128040E-09   9   7   7   2
  0.7854219001284460E-08   9   7   7   3
 -0.7530855517365536E-07   9   7   7   4
  0.5403200411555317E-06   9   7   7   5
  0.1548114091934420E-05   9   7   7   6
  0.9025976479525183E-03   9   7   7   7
 -0.7394814096229824E-11   9   7   8   1
 -0.8008323736721959E-10   9   7   8   2
 -0.8800382913237332E-09   9   7   8   3
  0.9820074951948829E-08   9   7   8   4
 -0.1117318549169503E-06   9   7   8   5
  0.1542696002174280E-05   9   7   8   6
 -0.8380665994982049E-04   9   7   8   7
 -0.6161450546038613E-03   9   7   8   8
  0.4002166218813776E-11   9   7   9   1
  0.4256987512463081E-10   9   7   9   2
  0.4582282801164968E-09   9   7   9   3
 -0.5005363469457406E-08   9   7   9   4
  0.5586305584665016E-07   9   7   9   5
 -0.6636608985607565E-06   9   7   9   6
  0.1263037028683931E-04   9   7   9   7
 -0.1859771721876877E-04   9   8   1   1
 -0.8144280586671156E-07   9   8   2   1
 -0.2867336223509647E-04   9   8   2   2
 -0.2280439154208794E-07   9   8   3   1
 -0.1774400821807608E-06   9   8   3   2
 -0.4746641107983807E-04   9   8   3   3
  0.6053284148132757E-08   9   8   4   1
  0.5493608215502510E-07   9   8   4   2
  0.4506937967891066E-06   9   8   4   3
 -0.8710924024193722E-04   9   8   4   4
 -0.1720337664148912E-08   9   8   5   1
 -0.1711477763037853E-07   9   8   5   2
 -0.1630020002742641E-06   9   8   5   3
  0.1432837308879491E-05   9   8   5   4
 -0.1871451073410983E-03   9   8   5   5
  0.6108989256244990E-09   9   8   6   1
  0.6491910521448223E-08   9   8   6   2
  0.6765704647603975E-07   9   8   6   3
 -0.6851774892142788E-06   9   8   6   4
  0.6642304657072382E-05   9   8   6   5
 -0.5286628736790070E-03   9   8   6   6
 -0.3751973171087576E-09   9   8   7   1
 -0.3998783161796005E-08   9   8   7   2
 -0.4314239037084852E-07   9   8   7   3
  0.4678428288437183E-06   9   8   7   4
 -0.5080475483721515E-05   9   8   7   5
  0.5537151158164453E-04   9   8   7   6
 -0.2545079788371196E-02   9   8   7   7
  0.3395886741567832E-10   9   8   8   1
  0.3388703227937472E-09   9   8   8   2
  0.3299338409562352E-08   9   8   8   3
 -0.2983530218191151E-07   9   8   8   4
  0.1914494713934332E-06   9   8   8   5
  0.1547652673517151E-05   9   8   8   6
 -0.1132351464830338E-03   9   8   8   7
 -0.7495566602043137E-02   9   8   8   8
 -0.4280724136716721E-10   9   8   9   1
 -0.4542070140035179E-09   9   8   9   2
 -0.4874678206398860E-08   9   8   9   3
  0.5306135831394874E-07   9   8   9   4
 -0.5888742883744235E-06   9   8   9   5
  0.6736891583681399E-05   9   8   9   6
 -0.8379026082510642E-04   9   8   9   7
  0.1855668200604417E-02   9   8   9   8
  0.3469888790506167E-01   9   9   1   1
  0.1871682935905778E-04   9   9   2   1
  0.3967886223621072E-01   9   9   2   2
  0.4216808210189720E-05   9   9   3   1
  0.2867336223510248E-04   9   9   3   2
  0.4629105781842691E-01   9   9   3   3
 -0.8415720709999065E-06   9   9   4   1
 -0.6753699324152916E-05   9   9   4   2
 -0.4746340198199953E-04   9   9   4   3
  0.5554689452649237E-01   9   9   4   4
  0.1586322818723641E-06   9   9   5   1
  0.1434476736673467E-05   9   9   5   2
  0.1189777794893723E-04   9   9   5   3
 -0.8710344794835186E-04   9   9   5   4
  0.6942879395578241E-01   9   9   5   5
 -0.3081147070220506E-07   9   9   6   1
 -0.2980564016745756E-06   9   9   6   2
 -0.2784560790427664E-05   9   9   6   3
  0.2410279238473836E-04   9   9   6   4
 -0.1871319742792962E-03   9   9   6   5
  0.9256220787696899E-01   9   9   6   6
  0.6855054522933850E-08   9   9   7   1
  0.6917659742404611E-07   9   9   7   2
  0.6912707607864272E-06   9   9   7   3
 -0.6741459978934535E-05   9   9   7   4
  0.6211719861262395E-04   9   9   7   5
 -0.5286225343349741E-03   9   9   7   6
  0.1388513766306978E+00   9   9   7   7
 -0.2200872011127262E-08   9   9   8   1
 -0.2282723838393374E-07   9   9   8   2
 -0.2375568290500328E-06   9   9   8   3
  0.2473508103749674E-05   9   9   8   4
 -0.2559610987240323E-04   9   9   8   5
  0.2587725001470555E-03   9   9   8   6
 -0.2544846104690862E-02   9   9   8   7
  0.2754942214278044E+00   9   9   8   8
  0.7380972854907224E-09   9   9   9   1
  0.7680197148166987E-08   9   9   9   2
  0.8030995859322645E-07   9   9   9   3
 -0.8428644945225431E-06   9   9   9   4
  0.8853229227912879E-05   9   9   9   5
 -0.9192183376789445E-04   9   9   9   6
  0.9023043361500267E-03   9   9   9   7
 -0.7491597186817106E-02   9   9   9   8
  0.7890530592335838E+00   9   9   9   9
 -0.6962056323291968E-10  10   1   1   1
 -0.3979844341095760E-11  10   1   2   1
  0.2534048879737650E-11  10   1   2   2
 -0.3727826430397385E-12  10   1   3   1
 -0.1483758336639372E-11  10   1   3   2
  0.2649654832065580E-11  10   1   3   3
  0.3396976583366315E-13  10   1   4   1
  0.1469958075009453E-12  10   1   4   2
  0.1257247284190891E-11  10   1   4   3
  0.8958540589387069E-12  10   1   4   4
 -0.3157097772746020E-14  10   1   5   1
 -0.1425947372048994E-13  10   1   5   2
 -0.1272461850533626E-12  10   1   5   3
  0.1199259222379158E-11  10   1   5   4
  0.1862680334189097E-12  10   1   5   5
  0.2984429645818840E-15  10   1   6   1
  0.1407849612883007E-14  10   1   6   2
  0.1272323582347557E-13  10   1   6   3
 -0.1232872262598606E-12  10   1   6   4
  0.1182496726641541E-11  10   1   6   5
  0.1863423075135189E-12  10   1   6   6
 -0.2860645471762911E-16  10   1   7   1
 -0.1398979558315135E-15  10   1   7   2
 -0.1286487932335604E-14  10   1   7   3
  0.1253218779040116E-13  10   1   7   4
 -0.1232870403799229E-12  10   1   7   5
  0.1199257372717850E-11  10   1   7   6
  0.8961781314273619E-12  10   1   7   7
  0.2774772177386034E-17  10   1   8   1
  0.1403228103649176E-16  10   1   8   2
  0.1304350288568234E-15  10   1   8   3
 -0.1286485723961661E-14  10   1   8   4
  0.1272319154452597E-13  10   1   8   5
 -0.1272456448535530E-12  10   1   8   6
  0.1257232780199193E-11  10   1   8   7
  0.2650037410627952E-11  10   1   8   8
 -0.2782177954060738E-18  10   1   9   1
 -0.1487981242570831E-17  10   1   9   2
 -0.1403223569488267E-16  10   1   9   3
  0.1398972588777848E-15  10   1   9   4
 -0.1407839926412411E-14  10   1   9   5
  0.1425935686218087E-13  10   1   9   6
 -0.1469937485083517E-12  10   1   9   7
  0.1483731469038427E-11  10   1   9   8
  0.2534466416191562E-11  10   1   9   9
  0.3958898476807479E-19  10   1  10   1
 -0.2113619019421533E-09  10   2   1   1
 -0.3411503845380653E-11  10   2   2   1
 -0.7381169267635904E-09  10   2   2   2
 -0.6906611047739905E-12  10   2   3   1
 -0.4280798448749860E-10  10   2   3   2
  0.3710811400119281E-10  10   2   3   3
  0.1183355756444717E-12  10   2   4   1
  0.4002228548395059E-11  10   2   4   2
  0.1574100060733922E-10  10   2   4   3
  0.3851597171297900E-10  10   2   4   4
 -0.1307367745959134E-13  10   2   5   1
 -0.3648768843182150E-12  10   2   5   2
 -0.1567968287914142E-11  10   2   5   3
  0.1344869066058566E-10  10   2   5   4
  0.2049452066091968E-10  10   2   5   5
  0.1341823449909117E-14  10   2   6   1
  0.3394749293909662E-13  10   2   6   2
  0.1528078071678897E-12  10   2   6   3
 -0.1370756359991161E-11  10   2   6   4
  0.1298354366782513E-10  10   2   6   5
  0.1508552601939337E-10  10   2   6   6
 -0.1360389696809446E-15  10   2   7   1
 -0.3213695038776030E-14  10   2   7   2
 -0.1515673932909415E-13  10   2   7   3
  0.1378301439037451E-12  10   2   7   4
 -0.1345404581744866E-11  10   2   7   5
  0.1298288991008708E-10  10   2   7   6
  0.2043519163463407E-10  10   2   7   7
  0.1380626239464343E-16  10   2   8   1
  0.3086617594638742E-15  10   2   8   2
  0.1514049604987794E-14  10   2   8   3
 -0.1402682643988755E-13  10   2   8   4
  0.1378321785864853E-12  10   2   8   5
 -0.1370714251090637E-11  10   2   8   6
  0.1344747544458332E-10  10   2   8   7
  0.3830593122589784E-10  10   2   8   8
 -0.1475024313258315E-17  10   2   9   1
 -0.3071789651467345E-16  10   2   9   2
 -0.1602274774609640E-15  10   2   9   3
  0.1512455477076635E-14  10   2   9   4
 -0.1513919972428222E-13  10   2   9   5
  0.1526027565596061E-12  10   2   9   6
 -0.1565463814618465E-11  10   2   9   7
  0.1571153093662073E-10  10   2   9   8
  0.3729871815509970E-10  10   2   9   9
  0.2782122197578947E-18  10   2  10   1
  0.4350267184377029E-17  10   2  10   2
 -0.6729118639006960E-09  10   3   1   1
 -0.3553499597026317E-10  10   3   2   1
 -0.2200931960945816E-08  10   3   2   2
 -0.7203335507751963E-11  10   3   3   1
 -0.3396040106905678E-10  10   3   3   2
 -0.7689201382655379E-08  10   3   3   3
  0.6412362924814730E-12  10   3   4   1
  0.7394832409351294E-11  10   3   4   2
  0.4546823283301387E-09  10   3   4   3
  0.5407175868187598E-09  10   3   4   4
 -0.1058306570186648E-12  10   3   5   1
 -0.1271826941500137E-11  10   3   5   2
 -0.4261239059697632E-10  10   3   5   3
  0.1684374449726046E-09  10   3   5   4
  0.5581200579547026E-09  10   3   5   5
  0.1184002471880588E-13  10   3   6   1
  0.1409718563268970E-12  10   3   6   2
  0.3893057574625676E-11  10   3   6   3
 -0.1689236494876813E-10  10   3   6   4
  0.1457260149102391E-09  10   3   6   5
  0.3862620014261528E-09  10   3   6   6
 -0.1234642891919817E-14  10   3   7   1
 -0.1451992903928966E-13  10   3   7   2
 -0.3630383123680305E-12  10   3   7   3
  0.1654988663902828E-11  10   3   7   4
 -0.1497396464836299E-10  10   3   7   5
  0.1426849303838940E-09  10   3   7   6
  0.3857496275970858E-09  10   3   7   7
  0.1271582269591685E-15  10   3   8   1
  0.1478418675727626E-14  10   3   8   2
  0.3446159118020166E-13  10   3   8   3
 -0.1651622856690887E-12  10   3   8   4
  0.1517418393877971E-11  10   3   8   5
 -0.1497422563323495E-10  10   3   8   6
  0.1457224165557107E-09  10   3   8   7
  0.5558330256778823E-09  10   3   8   8
 -0.1380620150516321E-16  10   3   9   1
 -0.1582430898231340E-15  10   3   9   2
 -0.3399837140789608E-14  10   3   9   3
  0.1746108031216816E-13  10   3   9   4
 -0.1649725001856349E-12  10   3   9   5
  0.1652862714248533E-11  10   3   9   6
 -0.1686647227845114E-10  10   3   9   7
  0.1681319944533341E-09  10   3   9   8
  0.5426434003263701E-09  10   3   9   9
  0.2774714368382614E-17  10   3  10   1
  0.3032850939359231E-16  10   3  10   2
  0.4810018660021864E-15  10   3  10   3
  0.3114125892239268E-08  10   4   1   1
  0.5800636690705071E-10  10   4   2   1
  0.6855251521981570E-08  10   4   2   2
  0.3591228535629764E-10  10   4   3   1
  0.3752020641865335E-09  10   4   3   2
  0.2285065823916001E-07  10   4   3   3
 -0.8528013711558976E-11  10   4   4   1
 -0.7438670143136540E-10  10   4   4   2
 -0.3392449727751018E-09  10   4   4   3
  0.8040261182832239E-07  10   4   4   4
  0.6669391406462703E-12  10   4   5   1
  0.6863424174217929E-11  10   4   5   2
  0.8014254362678726E-10  10   4   5   3
 -0.4879454080219580E-08  10   4   5   4
 -0.7945600572562254E-08  10   4   5   5
 -0.1045155473898715E-12  10   4   6   1
 -0.1144568376876236E-11  10   4   6   2
 -0.1383363993224678E-10  10   4   6   3
  0.4586555483823915E-09  10   4   6   4
 -0.1824570247337935E-08  10   4   6   5
 -0.8304696406865920E-08  10   4   6   6
  0.1173185204033888E-13  10   4   7   1
  0.1286926947054117E-12  10   4   7   2
  0.1538893447819357E-11  10   4   7   3
 -0.4199881921992763E-10  10   4   7   4
  0.1844411586790224E-09  10   4   7   5
 -0.1602055321150060E-08  10   4   7   6
 -0.7050914256820910E-08  10   4   7   7
 -0.1234640579528582E-14  10   4   8   1
 -0.1348788732404244E-13  10   4   8   2
 -0.1592151425803028E-12  10   4   8   3
  0.3928049317269031E-11  10   4   8   4
 -0.1820213118450980E-10  10   4   8   5
  0.1667486826407919E-09  10   4   8   6
 -0.1602100490932841E-08  10   4   8   7
 -0.8280679334504475E-08  10   4   8   8
  0.1360380843519364E-15  10   4   9   1
  0.1476901508412487E-14  10   4   9   2
  0.1714724773966721E-13  10   4   9   3
 -0.3833120219208448E-12  10   4   9   4
  0.1930418716546095E-11  10   4   9   5
 -0.1817907200628427E-10  10   4   9   6
  0.1841715504709999E-09  10   4   9   7
 -0.1821410393513987E-08  10   4   9   8
 -0.7964402173231481E-08  10   4   9   9
 -0.2860591658882984E-16  10   4  10   1
 -0.3043255073814540E-15  10   4  10   2
 -0.3355078537329142E-14  10   4  10   3
  0.5411393401766086E-13  10   4  10   4
 -0.1672531840722706E-07  10   5   1   1
 -0.1597274028606689E-09  10   5   2   1
 -0.3081148102425162E-07  10   5   2   2
 -0.6501211118069820E-10  10   5   3   1
 -0.6108991115301311E-09  10   5   3   2
 -0.6925453971912400E-07  10   5   3   3
  0.3613085161946584E-10  10   5   4   1
  0.3813477543503249E-09  10   5   4   2
  0.4002074060295686E-08  10   5   4   3
 -0.2377928510441986E-06  10   5   4   4
 -0.8876964319644135E-11  10   5   5   1
 -0.8880174927305435E-10  10   5   5   2
 -0.7700605351359092E-09  10   5   5   3
  0.3303477429040574E-08  10   5   5   4
 -0.8438088678423919E-06  10   5   5   5
  0.6716042501464707E-12  10   5   6   1
  0.7147223350348812E-11  10   5   6   2
  0.7426271546858617E-10  10   5   6   3
 -0.8806450172339506E-09  10   5   6   4
  0.5310888763669353E-07  10   5   6   5
  0.1204852534501984E-06  10   5   6   6
 -0.1045158191341001E-12  10   5   7   1
 -0.1138365370888803E-11  10   5   7   2
 -0.1254841004913658E-10  10   5   7   3
  0.1527189888513508E-09  10   5   7   4
 -0.5009639197050868E-08  10   5   7   5
  0.2005926758078061E-07  10   5   7   6
  0.1306941802977877E-06  10   5   7   7
  0.1184002406100366E-13  10   5   8   1
  0.1287021992250902E-12  10   5   8   2
  0.1420009531708771E-11  10   5   8   3
 -0.1707094923153172E-10  10   5   8   4
  0.4601296164687009E-09  10   5   8   5
 -0.2053568335763818E-08  10   5   8   6
  0.1800111325160811E-07  10   5   8   7
  0.1304825126346258E-06  10   5   8   8
 -0.1341817989801075E-14  10   5   9   1
 -0.1450419980605815E-13  10   5   9   2
 -0.1590379684139130E-12  10   5   9   3
  0.1876020486250997E-11  10   5   9   4
 -0.4428465937851994E-10  10   5   9   5
  0.2166744052463193E-09  10   5   9   6
 -0.2050601487312061E-08  10   5   9   7
  0.2002599777287710E-07  10   5   9   8
  0.1206694344968529E-06  10   5   9   9
  0.2984383796943573E-15  10   5  10   1
  0.3166476565572137E-14  10   5  10   2
  0.3395611683593437E-13  10   5  10   3
 -0.3780932810799430E-12  10   5  10   4
  0.6232207106326555E-11  10   5  10   5
  0.9492562316516443E-07  10   6   1   1
  0.6290485897011687E-09  10   6   2   1
  0.1586322825303084E-06  10   6   2   2
  0.2015370636753316E-09  10   6   3   1
  0.1720337677296605E-08  10   6   3   2
  0.2984598787548019E-06  10   6   3   3
 -0.6991674214236223E-10  10   6   4   1
 -0.6844716653632337E-09  10   6   4   2
 -0.6498084895670148E-08  10   6   4   3
  0.6920991763488395E-06  10   6   4   4
  0.3640947704204433E-10  10   6   5   1
  0.3869142027962267E-09  10   6   5   2
  0.4109007644673919E-08  10   6   5   3
 -0.4317502017467640E-07  10   6   5   4
  0.2475970869575348E-05  10   6   5   5
 -0.8876961821971948E-11  10   6   6   1
 -0.9200522888554178E-10  10   6   6   2
 -0.9187935266714892E-09  10   6   6   3
  0.7862884816035315E-08  10   6   6   4
 -0.2988901747393171E-07  10   6   6   5
  0.8863267584505660E-05  10   6   6   6
  0.6669428447620660E-12  10   6   7   1
  0.7148022949930568E-11  10   6   7   2
  0.7670775283036784E-10  10   6   7   3
 -0.8067226760160955E-09  10   6   7   4
  0.9826822567662754E-08  10   6   7   5
 -0.5893416467981775E-06  10   6   7   6
 -0.1947565480646677E-05  10   6   7   7
 -0.1058307469336503E-12  10   6   8   1
 -0.1144731279456843E-11  10   6   8   2
 -0.1255013520989625E-10  10   6   8   3
  0.1395173594684423E-09  10   6   8   4
 -0.1720770754158945E-08  10   6   8   5
  0.5590659592244608E-07  10   6   8   6
 -0.2254639499248924E-06  10   6   8   7
 -0.2215053540106143E-05  10   6   8   8
  0.1307362125407856E-13  10   6   9   1
  0.1407994444466894E-12  10   6   9   2
  0.1537053641593611E-11  10   6   9   3
 -0.1704982679708499E-10  10   6   9   4
  0.2056967669811534E-09  10   6   9   5
 -0.5289017552065677E-08  10   6   9   6
  0.2511420350363833E-07  10   6   9   7
 -0.2250886958559639E-06  10   6   9   8
 -0.1949848106359971E-05  10   6   9   9
 -0.3157046541778551E-14  10   6  10   1
 -0.3342209814409148E-13  10   6  10   2
 -0.3574227209248301E-12  10   6  10   3
  0.3867926139686779E-11  10   6  10   4
 -0.4365511000169888E-10  10   6  10   5
  0.7411240645795331E-09  10   6  10   6
 -0.5354986781658978E-06  10   7   1   1
 -0.2608508621926513E-08  10   7   2   1
 -0.8415720710498301E-06  10   7   2   2
 -0.7694747698017568E-09  10   7   3   1
 -0.6053284149256237E-08  10   7   3   2
 -0.1437049158374833E-05  10   7   3   3
  0.1993597309530419E-09  10   7   4   1
  0.2035359360530455E-08  10   7   4   2
  0.1713407950735560E-07  10   7   4   3
 -0.2789125042521401E-05  10   7   4   4
 -0.6991674183710440E-10  10   7   5   1
 -0.7210103169610401E-09  10   7   5   2
 -0.7260990528462828E-08  10   7   5   3
  0.6772187624936221E-07  10   7   5   4
 -0.6750927279471674E-05  10   7   5   5
  0.3613084720864439E-10  10   7   6   1
  0.3869074898351821E-09  10   7   6   2
  0.4144871727486856E-08  10   7   6   3
 -0.4434499492769438E-07  10   7   6   4
  0.4681776863870772E-06  10   7   6   5
 -0.2562358937133120E-04  10   7   6   6
 -0.8527839645832640E-11  10   7   7   1
 -0.8883384480835013E-10  10   7   7   2
 -0.9191023780279885E-09  10   7   7   3
  0.9100660086695557E-08  10   7   7   4
 -0.7543812664873456E-07  10   7   7   5
  0.1925268092618581E-06  10   7   7   6
 -0.9204123493532168E-04  10   7   7   7
  0.6412315159787926E-12  10   7   8   1
  0.6869062932032661E-11  10   7   8   2
  0.7432154416247157E-10  10   7   8   3
 -0.8072373833303926E-09  10   7   8   4
  0.8706446954778819E-08  10   7   8   5
 -0.1118389551268625E-06  10   7   8   6
  0.6741398874102118E-05  10   7   8   7
  0.3451723997554018E-04  10   7   8   8
 -0.1183344257025298E-12  10   7   9   1
 -0.1270090896277383E-11  10   7   9   2
 -0.1381519478662893E-10  10   7   9   3
  0.1525153206110489E-09  10   7   9   4
 -0.1718279154470055E-08  10   7   9   5
  0.2155580763752797E-07  10   7   9   6
 -0.6636928627011622E-06  10   7   9   7
  0.2799249058167671E-05  10   7   9   8
  0.3456672320037160E-04  10   7   9   9
  0.3396912791842838E-13  10   7  10   1
  0.3588708419734673E-12  10   7  10   2
  0.3828877665935031E-11  10   7  10   3
 -0.4131272343949675E-10  10   7  10   4
  0.4526809577427312E-09  10   7  10   5
 -0.5209413547619856E-08  10   7  10   6
  0.9255451998683751E-07  10   7  10   7
  0.2799385942981479E-05  10   8   1   1
  0.1089549134646427E-07  10   8   2   1
  0.4216808210193732E-05  10   8   2   2
  0.2959873841926395E-08  10   8   3   1
  0.2280439154220332E-07  10   8   3   2
  0.6772901817674083E-05  10   8   3   3
 -0.7694747696912273E-09  10   8   4   1
 -0.6808558886686387E-08  10   8   4   2
 -0.5505278292786936E-07  10   8   4   3
  0.1192989140453521E-04  10   8   4   4
  0.2015370623409894E-09  10   8   5   1
  0.2037996094761540E-08  10   8   5   2
  0.1894284853655280E-07  10   8   5   3
 -0.1633023208548408E-06  10   8   5   4
  0.2416204154789157E-04  10   8   5   5
 -0.6501209194363378E-10  10   8   6   1
 -0.6849275780134296E-09  10   8   6   2
 -0.7264810635271522E-08  10   8   6   3
  0.7240777892350619E-07  10   8   6   4
 -0.6861452179187162E-06  10   8   6   5
  0.6224618236332561E-04  10   8   6   6
  0.3591180164710173E-10  10   8   7   1
  0.3814578670199233E-09  10   8   7   2
  0.4110174930498962E-08  10   8   7   3
 -0.4435821264903872E-07  10   8   7   4
  0.4757265734094099E-06  10   8   7   5
 -0.5085000200849416E-05  10   8   7   6
  0.2591508036677172E-03  10   8   7   7
 -0.7203130579561917E-11  10   8   8   1
 -0.7457642662879347E-10  10   8   8   2
 -0.7721118279784010E-09  10   8   8   3
  0.7884460164945392E-08  10   8   8   4
 -0.7563714663780268E-07  10   8   8   5
  0.5438802547126547E-06  10   8   8   6
  0.1509288132579714E-05  10   8   8   7
  0.9043597746670870E-03  10   8   8   8
  0.6906521750608372E-12  10   8   9   1
  0.7385172340352095E-11  10   8   9   2
  0.8003590349218000E-10  10   8   9   3
 -0.8794010058686525E-09  10   8   9   4
  0.9810764371514792E-08  10   8   9   5
 -0.1115830616832706E-06  10   8   9   6
  0.1539899041231138E-05  10   8   9   7
 -0.8376660899035699E-04  10   8   9   8
 -0.6146590365462735E-03  10   8   9   9
 -0.3727750991123545E-12  10   8  10   1
 -0.3930592275755488E-11  10   8  10   2
 -0.4184679069204158E-10  10   8  10   3
  0.4504740770453278E-09  10   8  10   4
 -0.4920965638620797E-08  10   8  10   5
  0.5492423469761974E-07  10   8  10   6
 -0.6528695936438577E-06  10   8  10   7
  0.1249995482462073E-04  10   8  10   8
 -0.1282238466684902E-04  10   9   1   1
 -0.4163467630711695E-07  10   9   2   1
 -0.1871682935906517E-04  10   9   2   2
 -0.1089549134644182E-07  10   9   3   1
 -0.8144280586669653E-07  10   9   3   2
 -0.2880102489865451E-04  10   9   3   3
  0.2608508621702489E-08  10   9   4   1
  0.2283806293483720E-07  10   9   4   2
  0.1780995479684740E-06  10   9   4   3
 -0.4766957197474189E-04  10   9   4   4
 -0.6290485869836153E-09  10   9   5   1
 -0.6066435459239790E-08  10   9   5   2
 -0.5513051128125829E-07  10   9   5   3
  0.4522420780908477E-06  10   9   5   4
 -0.8746291237297930E-04  10   9   5   5
  0.1597273611102386E-09  10   9   6   1
  0.1723699740055684E-08  10   9   6   2
  0.1716801938988252E-07  10   9   6   3
 -0.1635083076469677E-06  10   9   6   4
  0.1437087977307753E-05  10   9   6   5
 -0.1878399157251532E-03  10   9   6   6
 -0.5800537780239920E-10  10   9   7   1
 -0.6120837244545034E-09  10   9   7   2
 -0.6509685720990154E-08  10   9   7   3
  0.6782509867837786E-07  10   9   7   4
 -0.6868078046226745E-06  10   9   7   5
  0.6656934259357250E-05  10   9   7   6
 -0.5302987759322264E-03  10   9   7   7
  0.3553431358240907E-10  10   9   8   1
  0.3754770585249769E-09  10   9   8   2
  0.4005119791881161E-08  10   9   8   3
 -0.4320680116025409E-07  10   9   8   4
  0.4685094758989338E-06  10   9   8   5
 -0.5087212604848430E-05  10   9   8   6
  0.5543540434269329E-04  10   9   8   7
 -0.2550076076978867E-02  10   9   8   8
 -0.3411367110433460E-11  10   9   9   1
 -0.3446278180365660E-10  10   9   9   2
 -0.3446297141725633E-09  10   9   9   3
  0.3361065788481779E-08  10   9   9   4
 -0.3050374103560509E-07  10   9   9   5
  0.1988269623204748E-06  10   9   9   6
  0.1464460406237662E-05  10   9   9   7
 -0.1122731639991521E-03  10   9   9   8
 -0.7530939307556351E-02  10   9   9   9
  0.3979759915700926E-11  10   9  10   1
  0.4188791783954741E-10  10   9  10   2
  0.4448531981625645E-09  10   9  10   3
 -0.4774495813612018E-08  10   9  10   4
  0.5197314856796846E-07  10   9  10   5
 -0.5768094837345325E-06  10   9  10   6
  0.6598905557503748E-05  10   9  10   7
 -0.8212924782241503E-04  10   9  10   8
  0.1832816093682277E-02  10   9  10   9
  0.3082940897501999E-01  10  10   1   1
  0.1282238466684136E-04  10  10   2   1
  0.3469888790506165E-01  10  10   2   2
  0.2799385942978908E-05  10  10   3   1
  0.1859771721877306E-04  10  10   3   2
  0.3965210902854686E-01  10  10   3   3
 -0.5354986781346078E-06  10  10   4   1
 -0.4196001392425331E-05  10  10   4   2
 -0.2861153005349415E-04  10  10   4   3
  0.4625449296132703E-01  10  10   4   4
  0.9492562274586007E-07  10  10   5   1
  0.8381255680276701E-06  10  10   5   2
  0.6737854688148312E-05  10  10   5   3
 -0.4734631210795036E-04  10  10   5   4
  0.5549469680878707E-01  10  10   5   5
 -0.1672531187436263E-07  10  10   6   1
 -0.1580040641568933E-06  10  10   6   2
 -0.1430700753613995E-05  10  10   6   3
  0.1186486848922140E-04  10  10   6   4
 -0.8684618534656602E-04  10  10   6   5
  0.6934832964514481E-01  10  10   6   6
  0.3114009642467691E-08  10  10   7   1
  0.3068326575581564E-07  10  10   7   2
  0.2971313887086693E-06  10  10   7   3
 -0.2775566417881659E-05  10  10   7   4
  0.2402038102575644E-04  10  10   7   5
 -0.1864437997122935E-03  10  10   7   6
  0.9242242526467423E-01  10  10   7   7
 -0.6728862322177176E-09  10  10   8   1
 -0.6821544909939742E-08  10  10   8   2
 -0.6890432638376343E-07  10  10   8   3
  0.6884522482473970E-06  10  10   8   4
 -0.6712794219048736E-05  10  10   8   5
  0.6183722417112526E-04  10  10   8   6
 -0.5260447237180220E-03  10  10   8   7
  0.1385511997551302E+00  10  10   8   8
  0.2113555948816663E-09  10  10   9   1
  0.2185768548795548E-08  10  10   9   2
  0.2269038426808393E-07  10  10   9   3
 -0.2361073214704222E-06  10  10   9   4
  0.2458027748450167E-05  10  10   9   5
 -0.2543027133203066E-04  10  10   9   6
  0.2570042516472878E-03  10  10   9   7
 -0.2526013053785159E-02  10  10   9   8
  0.2744671198670199E+00  10  10   9   9
 -0.6961858755582514E-10  10  10  10   1
 -0.7214902002530402E-09  10  10  10   2
 -0.7511638168916914E-08  10  10  10   3
  0.7850687988707470E-07  10  10  10   4
 -0.8233247726521998E-06  10  10  10   5
  0.8637676190049593E-05  10  10  10   6
 -0.8948595996726119E-04  10  10  10   7
  0.8737151494255381E-03  10  10  10   8
 -0.7113323760176801E-02  10  10  10   9
  0.7819693090492624E+00  10  10  10  10
 -0.1246960938420230E+01   1   1   0   0
  0.6056836351622424E-01   2   1   0   0
 -0.1487514489526886E+01   2   2   0   0
  0.5832494427942016E-02   3   1   0   0
  0.5872694733389112E-01   3   2   0   0
 -0.1591541318173765E+01   3   3   0   0
 -0.5933677488492433E-03   4   1   0   0
 -0.5622693264509876E-02   4   2   0   0
 -0.5822908489477117E-01   4   3   0   0
 -0.1644436874666085E+01   4   4   0   0
  0.6003665196404465E-04   5   1   0   0
  0.5720806951510359E-03   5   2   0   0
  0.5565665959517305E-02   5   3   0   0
 -0.5807070253261098E-01   5   4   0   0
 -0.1667580024529214E+01   5   5   0   0
 -0.6063911158839181E-05   6   1   0   0
 -0.5798168492059563E-04   6   2   0   0
 -0.5662538047351382E-03   6   3   0   0
  0.5548319748264009E-02   6   4   0   0
 -0.5803104251852054E-01   6   5   0   0
 -0.1667580024529214E+01   6   6   0   0
  0.6127572477575394E-06   7   1   0   0
  0.5871714356419050E-05   7   2   0   0
  0.5745542708393829E-04   7   3   0   0
 -0.5649040371935210E-03   7   4   0   0
  0.5548319748264348E-02   7   5   0   0
 -0.5807070253261098E-01   7   6   0   0
 -0.1644436874666085E+01   7   7   0   0
 -0.6204125108376539E-07   8   1   0   0
 -0.5956314887341139E-06   8   2   0   0
 -0.5833926449092559E-05   8   3   0   0
  0.5745542708147209E-04   8   4   0   0
 -0.5662538047375950E-03   8   5   0   0
  0.5565665959517777E-02   8   6   0   0
 -0.5822908489477149E-01   8   7   0   0
 -0.1591541318173765E+01   8   8   0   0
  0.6314573723754940E-08   9   1   0   0
  0.6074810377919933E-07   9   2   0   0
  0.5956312894525595E-06   9   3   0   0
 -0.5871714303726206E-05   9   4   0   0
  0.5798168493497668E-04   9   5   0   0
 -0.5720806951541571E-03   9   6   0   0
  0.5622693264510351E-02   9   7   0   0
 -0.5872694733389111E-01   9   8   0   0
 -0.1487514489526886E+01   9   9   0   0
 -0.6543497061668447E-09  10   1   0   0
 -0.6314567499996331E-08  10   2   0   0
 -0.6204116674650733E-07  10   3   0   0
  0.6127565017315766E-06  10   4   0   0
 -0.6063911201342747E-05  10   5   0   0
  0.6003665197772007E-04  10   6   0   0
 -0.5933677488514436E-03  10   7   0   0
  0.5832494427942316E-02  10   8   0   0
 -0.6056836351622434E-01  10   9   0   0
 -0.1246960938420230E+01  10  10   0   0
  0.5358245149911816E+01   0   0   0   0


==> anc/dmrg.conf_10site_heisenberg_obc <==
orbitals FCIDUMP_10site_heisenberg_obc

heisenberg

nelec 10
spin 0
irrep 1


hf_occ integral
schedule default
maxM 500
maxiter 30

num_thrds 20
memory 10 g



==> anc/dmrg.conf_10site_heisenberg_obc_compact_order <==
orbitals FCIDUMP_10site_heisenberg_obc

heisenberg

nelec 10
spin 0
irrep 1

reorder 10_site_compact_order

hf_occ integral
schedule default
startM 50
maxM   50
maxiter 30

num_thrds 20
memory 10 g



==> anc/dmrg.conf_10site_heisenberg_obc_nonsu2 <==
orbitals FCIDUMP_10site_heisenberg_obc

heisenberg

nelec 10
spin 0
irrep 1

nonspinadapted


hf_occ integral
schedule default
startM 50
maxM   50
maxiter 30

num_thrds 20
memory 10 g



==> anc/dmrg.conf_10site_hubbard_obc <==
orbitals FCIDUMP_10site_hubbard_obc

nelec 10
spin 0
irrep 1


hf_occ integral
schedule default
maxM 500
maxiter 30

num_thrds 20
memory 10 g



==> anc/dmrg.conf_10site_hydrogen <==
orbitals FCIDUMP_10site_hydrogen

nelec 10
spin 0
irrep 1

hf_occ integral
schedule default
maxM 500
maxiter 30

num_thrds 20
memory 10 g



==> anc/lkh-8site.inp <==
PROBLEM_FILE = lkh-8site.problem
TOUR_FILE = lkh-8site.tour


==> anc/lkh-8site.problem <==
TYPE : TSP
DIMENSION : 8
EDGE_WEIGHT_TYPE : EXPLICIT
EDGE_WEIGHT_FORMAT : FULL_MATRIX
EDGE_WEIGHT_SECTION
  0   8 -18   6 -12   4  -8  -8
  8   0 -18   6 -12   4  -8  -8
-18 -18   0  -3   6  -2   4   4
  6   6  -3   0 -18   6 -12 -12
-12 -12   6 -18   0  -3   6   6
  4   4  -2   6  -3   0 -18 -18
 -8  -8   4 -12   6 -18   0   8
 -8  -8   4 -12   6 -18   8   0


==> anc/neci-heisenberg-10-site-obc-bipartite.inp <==
system heisenberg
bipartite
lattice chain 10 1
electrons 10
j 1.0
guga 0
open-bc x
endsys

calc
methods
method vertex fcimc
endmethods

totalwalkers   100000
semi-stochastic 1000
doubles-core
tau 0.01
direct-guga-ref
(nmcyc 1468
seed 1
(start-neel-state
definedet 1 3 5 7 9 12 14 16 18 20

load-balance-blocks off
truncinitiator
addtoinitiator 2
allrealcoeff
startsinglepart 10
shiftdamp 0.1
stepsshift 1
memoryfacpart  30.00
memoryfacspawn  50.00
rdmsamplingiters 100000
time 2700
endcalc

logging
highlypopwrite 100
binarypops
calcrdmonfly 3 1000 100
printonerdm
local-spin
exlevel
print-core-info
writeinitiators
(writeinitiators
endlog

end


==> anc/neci-heisenberg-10-site-obc-compact.inp <==
system heisenberg
bipartite 10
1 3 2 5 4 7 6 9 8 10
lattice chain 10 1
open-bc x
electrons 10
j 1.0
guga 0
endsys

calc
methods
method vertex fcimc
endmethods

totalwalkers   100000
semi-stochastic 1000
doubles-core
tau 0.01
direct-guga-ref
(nmcyc 1468
seed 1
(start-neel-state
definedet 1 3 6 7 10 11 14 15 18 20

load-balance-blocks off
truncinitiator
addtoinitiator 2
allrealcoeff
startsinglepart 10
shiftdamp 0.1
stepsshift 1
memoryfacpart  30.00
memoryfacspawn  50.00
rdmsamplingiters 100000
time 2700
endcalc

logging
highlypopwrite 100
binarypops
calcrdmonfly 3 1000 100
printonerdm
local-spin
writeinitiators
exlevel
print-core-info
(writeinitiators
endlog

end


==> anc/neci-heisenberg-10-site-obc-natural.inp <==
system heisenberg
lattice chain 10 1
open-bc x
electrons 10
j 1.0
guga 0
endsys

calc
methods
method vertex fcimc
endmethods

totalwalkers   100000
semi-stochastic 1000
doubles-core
tau 0.001
direct-guga-ref
(nmcyc 1468
seed 1
(start-neel-state
definedet 1 4 5 8 9 12 13 16 17 20

load-balance-blocks off
truncinitiator
addtoinitiator 2
allrealcoeff
startsinglepart 10
shiftdamp 0.1
stepsshift 1
memoryfacpart  30.00
memoryfacspawn  50.00
rdmsamplingiters 100000
time 2700
endcalc

logging
highlypopwrite 100
binarypops
calcrdmonfly 3 1000 100
printonerdm
local-spin
exlevel
print-core-info
writeinitiators
endlog

end


==> anc/neci-heisenberg-10-site-obc-sds.inp <==
system heisenberg
lattice chain 10 1
electrons 10
open-bc x
j 1.0
endsys

calc
methods
method vertex fcimc
endmethods

totalwalkers   100000
semi-stochastic 1000
doubles-core
tau 0.001
direct-guga-ref
(nmcyc 1468
seed 1
start-neel-state

load-balance-blocks off
truncinitiator
addtoinitiator 2
allrealcoeff
startsinglepart 10
shiftdamp 0.1
stepsshift 1
memoryfacpart  30.00
memoryfacspawn  50.00
rdmsamplingiters 100000
time 2700
endcalc

logging
highlypopwrite 100
binarypops
calcrdmonfly 3 1000 100
printonerdm
print-core-info
writeinitiators
exlevel
endlog

end


==> anc/neci-heisenberg-30-site-obc-compact.inp <==
system heisenberg
open-bc x
bipartite 30
1 3 2 5 4 7 6 9 8 11 10 13 12 15 14 17 16 19 18 21 20 23 22 25 24 27 26 29 28 30
lattice chain 30 1
electrons 30
j 1.0
guga 0
endsys

calc
methods
method vertex fcimc
endmethods

totalwalkers   1000000
semi-stochastic 1000
pops-core 50000
tau 0.0001
direct-guga-ref
(nmcyc 1468
seed 1
(start-neel-state
definedet 1 3 6 7 10 11 14 15 18 19 22 23 26 27 30 31 34 35 38 39 42 43 46 47 50 51 54 55 58 60

load-balance-blocks off
truncinitiator
addtoinitiator 3
truncate-spawns 2
allrealcoeff
startsinglepart 10
shiftdamp 0.1
stepsshift 1
memoryfacpart  30.00
memoryfacspawn  50.00
rdmsamplingiters 100000
time 2700
endcalc

logging
highlypopwrite 100
binarypops
calcrdmonfly 3 1000 100
printonerdm
local-spin
writeinitiators
exlevel
print-core-info
endlog

end


==> anc/neci-hubbard-10-site-obc-compact.inp <==
title

system hubbard real-space
open-bc xy
bipartite 10
1 3 2 5 4 7 6 9 8 10
lattice chain 10 1
b -1
u  16
nonuniformrandexcits ueg_guga
electrons 10
guga 0
endsys

calc


methods
method vertex fcimc
endmethods

definedet 1 3 6 7 10 11 14 15 18 20

load-balance-blocks off
totalwalkers   10000

semi-stochastic 1000
pops-core 100

(readpops
(walkcontgrow


tau 0.0001

truncinitiator
addtoinitiator 2.
allrealcoeff
startsinglepart 10
shiftdamp 0.02
stepsshift 10
memoryfacpart  50.00
memoryfacspawn  50.00
time 2700
endcalc

logging
highlypopwrite 100
binarypops
writeinitiators
endlog
end


==> anc/neci-hydrogen-10-site-compact.inp <==
Title

System read noorder
nobrillouintheorem
electrons  10
nonuniformrandexcits mol_guga_weighted
guga 0
permute-orbs 1 3 2 5 4 7 6 9 8 10
endsys

calc

methods
method vertex fcimc
endmethods

totalwalkers    10000

semi-stochastic 1000
pops-core 1000

shiftdamp 0.02
stepsshift 10

truncinitiator
addtoinitiator 2
allrealcoeff

truncate-spawns 2.0

tau 0.001

definedet 1 3 6 7 10 11 14 15 18 20

load-balance-blocks off

maxwalkerbloom 1
memoryfacspawn 20.0
memoryfacpart 10.0
startsinglepart 100
time 2700
endcalc

logging
Highlypopwrite 500
binarypops
endlog
end

